Large Hadron Collider constraints on a light baryon number violating sbottom coupling to a top and a light quark

We investigate a model of R-parity violating (RPV) supersymmetry in which the right-handed sbottom is the lightest supersymmetric particle, and a baryon number violating coupling involving a top is the only non-negligible RPV coupling. This model evades proton decay and flavour constraints. We consider in turn each of the couplings lambda"_{313} and lambda"_{323} as the only non-negligible RPV coupling, and we recast two recent Large Hadron Collider (LHC) measurements and searches (CMS top transverse momentum p_T(t) spectrum and ATLAS multiple jet resonance search) in the form of constraints on the mass-coupling parameter planes. We delineate a large region in the parameter space of the mass of the sbottom (m_{b_R}) and the lambda"_{313} coupling that is ruled out by the measurements, as well as a smaller region in the parameter space of m_{b_R} and lambda"_{323}. A certain region of the m_{b_R}-lambda"_{313} parameter space was previously found to successfully explain the anomalously large ttbar forward backward asymmetry measured by Tevatron experiments. The entire region is excluded at the 95% CL by CMS measurements of the top p_T spectrum. We also present p_T(ttbar) distributions of the forward-backward asymmetry for this model.

==> anc/Makefile <==
plots:
	gnuplot create_contour_coords.gnu
	gnuplot create_plots.gnu


==> anc/README <==
TO MAKE THE PLOTS:
We use gnuplot version 4.4
To make all plots for this paper, do (in order):
gnuplot create_contour_coords.eps - makes the contour data files
gnuplot create_plots.gnu - makes the actual plots from contour data.

RAW DATA: 
is contained in combined.data

PLOTS MADE:
asymmetry.eps
constraintplot313.eps
constraintplot323.eps
crosssections1000.eps
crosssections250.eps
pTtop.eps


==> anc/combined.data <==
#Figure 2 CDF
5.0 0.145 0.0879 0.1995
15.0 0.1372 0.0922 0.1802
25.0 0.0989 0.0458 0.1496
35.0 0.0583 -0.0152 0.128
45.0 0.0211 -0.0774 0.1143
55.0 -0.1644 -0.284 -0.046
65.0 -0.085 -0.2176 0.0452


#Figure 2 MadGraph SM
15	-0.119262	0.00845166
25	-0.124173	0.00350492
35	-0.123843	0.00260892
45	-0.123692	0.00218247
55	-0.126462	0.00193119
65	-0.123674	0.00176578


#Figure 2 MadGraph m_sbottom=600, coupling = 3.0
15	-0.0649126	0.00887624
25	-0.0664973	0.00369167
35	-0.0652985	0.00272923
45	-0.0645889	0.00228686
55	-0.0640881	0.00201973
65	-0.0625098	0.00184763


#Figure 2 MadGraph m_sbottom=1100, coupling=5.0
15      -0.0821766      0.00876738
25      -0.085668       0.00363926
35      -0.0882702      0.00269236
45      -0.0853424      0.00225891
55      -0.08585        0.00199983
65      -0.0847362      0.00182612


#Figure 2 MadGraph m_sbottom=600, coupling=5.0
15      0.270752        0.0109318
25      0.287269        0.00457815
35      0.281512        0.00339604
45      0.285255        0.00283268
55      0.283839        0.00250006
65      0.281511        0.00227519


#Leading order ttbar cross-sections (mass=250)
250  0.5       0.12653
250  1.0       2.0233
250  1.5       10.255
250  2.0       32.293
250  2.5       78.928
250  3.0       163.47
250  3.5       302.48
250  4.0       515.14
250  4.5       821.58
250  5.0       1244.1


#Cross-sections for ttbar plus down or antidown (mass=250)
250  0.5       7.5528
250  1.0       30.249
250  1.5       68.388
250  2.0       121.78
250  2.5       192.88
250  3.0       281.51
250  3.5       390.35
250  4.0       523.23
250  4.5       678.24
250  5.0       865.9


#Cross-sections for ttbar plus down and antidown (mass=250)
250  0.5       2.0607
250  1.0       3.6163
250  1.5       8.4525
250  2.0       19.938
250  2.5       43.654
250  3.0       86.513
250  3.5       158.34
250  4.0       272.67
250  4.5       444.38
250  5.0       697.83


#Leading order ttbar cross-sections (mass=1000)
1000  0.5       0.0042139
1000  1.0       0.067575
1000  1.5       0.34027
1000  2.0       1.0638
1000  2.5       2.5589
1000  3.0       5.12
1000  3.5       8.9242
1000  4.0       14.151
1000  4.5       20.426
1000  5.0       27.534


#Cross-sections for ttbar plus down or antidown (mass=1000)
1000  0.5       0.037728
1000  1.0       0.16171
1000  1.5       0.40332
1000  2.0       0.79958
1000  2.5       1.3934
1000  3.0       2.2327
1000  3.5       3.2867
1000  4.0       4.5463
1000  4.5       5.9423
1000  5.0       7.3621


#Cross-sections for ttbar plus down and antidown (mass=1000)
1000  0.5       0.00079136
1000  1.0       0.0035343
1000  1.5       0.009833
1000  2.0       0.022281
1000  2.5       0.043463
1000  3.0       0.076011
1000  3.5       0.12125
1000  4.0       0.17834
1000  4.5       0.24422
1000  5.0       0.32044


#Figure 4 MadGraph SM
0	0.00477175
80	0.00477175
130	0.00621739
200	0.00304737
300	0.000796464
400	0.000144282


#Figure 4 MadGraph m_sbottom=850, coupling=3.5
0	0.00437304
80      0.00437304
130     0.00583012
200     0.00313106
300     0.00104572
400     0.00034905


#Figure 4 CMS data
40	5.10e-3	4.794e-3	5.406e-3
105	6.26e-3	5.96578e-3	6.55422e-3
165	2.96e-3	2.79424e-3	3.12576e-3
250	0.70e-3	0.6503e-3	0.7497e-3
350	0.12e-3	0.10884e-3	0.13116e-3


#CMS top pT 313 chisquared
100     0.0     5.07977762714
100     0.5     5.84800314884
100     1.0     5.7948300762
100     1.5     18.5615400138
100     2.0     50.7138181791
100     2.5     91.9813286144
100     3.0     123.262836861
100     3.5     211.693265591
100     4.0     265.110884716
100     4.5     356.519989471
100     5.0     554.670289589
250     0.0     5.01895601961
250     0.5     6.7178030195
250     1.0     14.7611967138
250     1.5     48.8553709976
250     2.0     149.937218068
250     2.5     349.311496337
250     3.0     613.058094805
250     3.5     852.34010367
250     4.0     1128.12838739
250     4.5     1389.98382768
250     5.0     1602.58423016
400     0.0     5.67227072862
400     0.5     7.11338650225
400     1.0     23.248404621
400     1.5     99.545627146
400     2.0     265.06286073
400     2.5     669.793408535
400     3.0     1174.90738883
400     3.5     1872.62859433
400     4.0     2526.14346877
400     4.5     3008.58675092
400     5.0     3539.66456943
550     0.0     5.51383430328
550     0.5     8.05819305213
550     1.0     16.6462815639
550     1.5     55.7524617734
550     2.0     172.019489942
550     2.5     425.729117617
550     3.0     923.699575747
550     3.5     1650.10007842
550     4.0     2504.10748534
550     4.5     3382.11698684
550     5.0     4260.20903819
700     0.0     5.78791160426
700     0.5     9.26371091545
700     1.0     15.4781587285
700     1.5     31.7006207387
700     2.0     71.7134170432
700     2.5     201.555655892
700     3.0     495.243272861
700     3.5     894.935821387
700     4.0     1654.63116673
700     4.5     2355.32584014
700     5.0     3306.93651009
850     0.0     6.48381554893
850     0.5     4.94628603876
850     1.0     9.2391083552
850     1.5     8.01674974678
850     2.0     28.5142959576
850     2.5     69.6429916712
850     3.0     187.876377175
850     3.5     401.86995334
850     4.0     740.46050947
850     4.5     1314.49950941
850     5.0     1854.1007408
1000    0.0     7.35552372423
1000    0.5     6.37030835669
1000    1.0     8.07387519472
1000    1.5     7.57446773069
1000    2.0     13.1239727219
1000    2.5     36.9251823587
1000    3.0     63.7575982208
1000    3.5     146.913464911
1000    4.0     327.021243075
1000    4.5     583.045449692
1000    5.0     973.114555489
1150    0.0     6.80086936026
1150    0.5     8.4687354473
1150    1.0     8.90650889526
1150    1.5     9.30777143977
1150    2.0     8.41492409323
1150    2.5     12.9552437244
1150    3.0     30.3573610558
1150    3.5     70.1815603821
1150    4.0     139.052374742
1150    4.5     252.220823863
1150    5.0     467.171539198
1300    0.0     6.78153785403
1300    0.5     7.05394776968
1300    1.0     6.81603882404
1300    1.5     6.54823362558
1300    2.0     6.11262282195
1300    2.5     7.04994297338
1300    3.0     17.3806327155
1300    3.5     37.2651070593
1300    4.0     75.9073474078
1300    4.5     142.606971558
1300    5.0     216.286131168
1450    0.0     4.5572816907
1450    0.5     4.93950758526
1450    1.0     3.65710672113
1450    1.5     6.5251490424
1450    2.0     5.65178424142
1450    2.5     6.47610964114
1450    3.0     11.6152363628
1450    3.5     25.2018020131
1450    4.0     38.948114316
1450    4.5     76.0022157708
1450    5.0     123.024671877
1600    0.0     4.89186879991
1600    0.5     4.21517666047
1600    1.0     4.51529009313
1600    1.5     6.28926575421
1600    2.0     8.19257513772
1600    2.5     6.1447670922
1600    3.0     7.53685410641
1600    3.5     10.5967206848
1600    4.0     22.5864306876
1600    4.5     40.0887044673
1600    5.0     75.6954022449


#ATLAS 6 jet search 313 chisquared
100.0      0.5       0.3090585061
100.0      1.0       0.330239844085
100.0      1.5       0.328896027254
100.0      2.0       0.752916123869
100.0      2.5       1.91335914372
100.0      3.0       4.76704807813
100.0      3.5       13.6666745822
100.0      4.0       36.6979668099
100.0      4.5       92.9574648415
100.0      5.0       223.167279165
250.0      0.5       0.423690788306
250.0      1.0       0.925246310096
250.0      1.5       2.66204473649
250.0      2.0       6.59341192178
250.0      2.5       17.9824999197
250.0      3.5       118.449061019
250.0      4.0       289.364825844
250.0      4.5       673.583456694
250.0      5.0       1514.01329987
400.0      0.5       0.426025402688
400.0      1.0       0.921368243546
400.0      1.5       2.53847169625
400.0      2.0       5.55233483574
400.0      2.5       13.0086259231
400.0      3.5       57.9053217852
400.0      4.0       115.047116744
400.0      4.5       214.153186427
400.0      5.0       386.462603553
550.0      0.5       0.4111470538
550.0      1.0       0.80874002935
550.0      1.5       1.91824384447
550.0      2.0       3.73296762308
550.0      2.5       7.40007756791
550.0      3.5       23.8516960091
550.0      4.0       39.7851436926
550.0      4.5       64.8107684249
550.0      5.0       99.5975244033
700.0      0.5       0.369393510232
700.0      1.0       0.59161062801
700.0      1.5       1.04707895304
700.0      2.0       2.04563461981
700.0      2.5       3.35117922288
700.0      3.5       8.93358368223
700.0      4.0       13.601514823
700.0      4.5       20.4249525607
700.0      5.0       30.071127238
850.0      0.5       0.342900026624
850.0      1.0       0.459536552635
850.0      1.5       0.685397224773
850.0      2.0       1.07712646081
850.0      2.5       1.67034853593
850.0      3.0       2.74041355435
850.0      3.5       3.8746687017
850.0      4.0       5.60258408885
850.0      4.5       7.96334304074
850.0      5.0       10.9465301815
1000.0      0.5       0.327013551515
1000.0      1.0       0.387948670921
1000.0      1.5       0.500090066923
1000.0      2.0       0.687346120912
1000.0      2.5       0.967703104997
1000.0      3.0       1.35953241327
1000.0      3.5       1.90274911252
1000.0      4.0       2.76104300254
1000.0      4.5       3.76061698338
1000.0      5.0       4.68702855613
1150.0      0.5       0.318283472488
1150.0      1.0       0.351187906541
1150.0      1.5       0.411256621427
1150.0      2.0       0.508744459881
1150.0      2.5       0.647835602205
1150.0      3.0       0.844782375932
1150.0      3.5       1.11254808973
1150.0      4.0       1.4296139392
1150.0      4.5       1.87783128014
1150.0      5.0       2.49000221332
1300.0      0.5       0.313276109546
1300.0      1.0       0.330948150235
1300.0      2.0       0.417120860902
1300.0      2.5       0.49275178778
1300.0      3.0       0.603376687817
1300.0      3.5       0.745925072017
1300.0      4.5       1.14315350635
1300.0      5.0       1.42725464952
1450.0      0.5       0.3105901496
1450.0      1.0       0.320063274345
1450.0      2.0       0.369382110411
1450.0      2.5       0.415801729321
1450.0      3.0       0.481151863673
1450.0      3.5       0.568047982552
1450.0      4.5       0.799912147462
1450.0      5.0       0.957600471781
1600.0      0.5       0.309157020933
1600.0      1.0       0.31424503663
1600.0      2.0       0.343365203793
1600.0      2.5       0.372733576747
1600.0      3.0       0.481151863673
1600.0      3.5       0.471647666568
1600.0      4.5       0.620938562696
1600.0      5.0       0.718179710665


#CMS top pt 323 chisquared
100     0.0     6.00660498317
100     0.5     4.77259828198
100     1.0     5.51286107506
100     1.5     7.1115423641
100     2.0     6.73216413401
100     2.5     6.3944930101
100     3.0     6.68042859026
100     3.5     11.751045771
100     4.0     17.7228399385
100     4.5     37.0725685601
100     5.0     66.0125493389
250     0.0     7.14290144055
250     0.5     3.61053645821
250     1.0     8.77904073584
250     1.5     8.8960489604
250     2.0     12.6475014493
250     2.5     17.4329428606
250     3.0     30.1785966063
250     3.5     66.8352519272
250     4.0     111.805292046
250     4.5     155.556582486
250     5.0     227.566752429
400     0.0     5.14677027725
400     0.5     4.60370323102
400     1.0     7.12716749093
400     1.5     9.86788659553
400     2.0     19.0011948745
400     2.5     29.0510728303
400     3.0     60.4976925335
400     3.5     108.678299943
400     4.0     160.654160646
400     4.5     261.905862777
400     5.0     399.001042716
550     0.0     4.74205198406
550     0.5     7.43162789324
550     1.0     9.6016297746
550     1.5     7.81525427334
550     2.0     13.2047483928
550     2.5     23.0920738196
550     3.0     34.8721062882
550     3.5     58.3251687081
550     4.0     92.83329091
550     4.5     142.312375803
550     5.0     205.18481862
700     0.0     6.87721195082
700     0.5     5.84049217461
700     1.0     7.71742006915
700     1.5     8.01445471364
700     2.0     8.49571289526
700     2.5     15.2810080201
700     3.0     21.7755753542
700     3.5     23.5863949359
700     4.0     41.1964432636
700     4.5     60.134677418
700     5.0     89.1650353094
850     0.0     6.77255216733
850     0.5     6.12026546142
850     1.0     5.62225346785
850     1.5     6.33334565972
850     2.0     7.46433176644
850     2.5     8.43470941187
850     3.0     11.3953607015
850     3.5     15.9655401616
850     4.0     25.1296220902
850     4.5     30.3365704761
850     5.0     43.2885911817
1000    0.0     6.69243091467
1000    0.5     6.20685803441
1000    1.0     9.11288514695
1000    1.5     7.513221538
1000    2.0     7.10706349915
1000    2.5     9.4711362726
1000    3.0     7.97172814579
1000    3.5     10.58726339
1000    4.0     11.9484323675
1000    4.5     19.4796103712
1000    5.0     19.8174779415
1150    0.0     6.95069551375
1150    0.5     8.20808861106
1150    1.0     7.66845605476
1150    1.5     5.57063867651
1150    2.0     7.10572565816
1150    2.5     5.33359522258
1150    3.0     5.33369922218
1150    3.5     11.8935112577
1150    4.0     10.355889794
1150    4.5     9.13617180263
1150    5.0     13.8238839045
1300    0.0     5.73029705151
1300    0.5     6.59368473884
1300    1.0     7.76366879874
1300    1.5     9.25406239913
1300    2.0     6.53797036767
1300    2.5     6.78262435855
1300    3.0     6.86833451253
1300    3.5     6.89325899603
1300    4.0     7.7315353105
1300    4.5     10.3125847213
1300    5.0     7.63759757676
1450    0.0     5.52468422974
1450    0.5     6.240593279
1450    1.0     5.90679836881
1450    1.5     5.82513820759
1450    2.0     7.14924588221
1450    2.5     5.81078232574
1450    3.0     5.76207011844
1450    3.5     9.55878828075
1450    4.0     7.18146657085
1450    4.5     8.39491128067
1450    5.0     11.9094670206
1600    0.0     4.46519164161
1600    0.5     5.45960483026
1600    1.0     7.13534559706
1600    1.5     8.01070930418
1600    2.0     8.21798196247
1600    2.5     5.97180484584
1600    3.0     6.46335224862
1600    3.5     4.76103545278
1600    4.0     6.50984290677
1600    4.5     6.31351084344
1600    5.0     9.98050013184


#ATLAS 6 jet resonance search 323 chisquared
100.0      0.5       0.307832694135
100.0      1.0       0.310487806423
100.0      1.5       0.322299570644
100.0      2.0       0.355248339679
100.0      2.5       0.429978451448
100.0      3.0       0.579626984893
100.0      3.5       0.888398534611
100.0      4.0       1.48565267439
100.0      4.5       2.5891393247
100.0      5.0       4.59259858132
250.0      0.5       0.322394249646
250.0      1.0       0.371495332245
250.0      1.5       0.471404478021
250.0      2.0       0.65544899414
250.0      2.5       0.983585040616
250.0      3.0       1.58824596703
250.0      3.5       3.20195264308
250.0      4.0       5.96159730413
250.0      4.5       8.52469488971
250.0      5.0       15.5135344188
400.0      0.5       0.322627455794
400.0      1.0       0.371002640568
400.0      1.5       0.460964057933
400.0      2.0       0.609197347238
400.0      2.5       0.848055924762
400.0      3.0       1.21028724801
400.0      3.5       1.75957091414
400.0      4.0       2.98657809879
400.0      4.5       3.87915171019
400.0      5.0       5.76260357098
550.0      0.5       0.320009028841
550.0      1.0       0.357672334474
550.0      1.5       0.423034609982
550.0      2.0       0.519557623067
550.0      2.5       0.652620317111
550.0      3.0       0.829285907394
550.0      3.5       1.06119274798
550.0      4.0       1.3679294772
550.0      4.5       1.77444879979
550.0      5.0       2.32704696737
700.0      0.5       0.314495275478
700.0      1.0       0.335414235054
700.0      1.5       0.370459533993
700.0      2.0       0.421213800515
700.0      2.5       0.486425979235
700.0      3.0       0.568817342426
700.0      3.5       0.667896081861
700.0      4.0       0.798684184169
700.0      4.5       0.947570839773
700.0      5.0       1.14415411151


#Allanach and Sridhar's region
 1.1804  5  0.037 
 1.1487  4.83913  0.037 
 1.12525  4.71315  0.037 
 1.10855  4.61703  0.037 
 1.09712  4.54571  0.037 
 1.08945  4.49415  0.037 
 1.08411  4.4573  0.037 
 1.07998  4.43009  0.037 
 1.07599  4.40744  0.037 
 1.07108  4.38426  0.037 
 1.06418  4.35547  0.037 
 1.05454  4.31741  0.037 
 1.04263  4.27208  0.037 
 1.02925  4.22288  0.037 
 1.01516  4.17322  0.037 
 1.00117  4.12651  0.037 
 0.987905  4.08536  0.037 
 0.975438  4.04916  0.037 
 0.963694  4.01648  0.037 
 0.952598  3.98591  0.037 
 0.942075  3.95604  0.037 
 0.932004  3.92551  0.037 
 0.92208  3.89328  0.037 
 0.91195  3.85836  0.037 
 0.901263  3.81976  0.037 
 0.889668  3.77651  0.037 
 0.876991  3.72832  0.037 
 0.863772  3.67766  0.037 
 0.85073  3.62773  0.037 
 0.838581  3.5817  0.037 
 0.828043  3.54276  0.037 
 0.819553  3.51291  0.037 
 0.812415  3.48957  0.037 
 0.805649  3.46898  0.037 
 0.798277  3.44739  0.037 
 0.789321  3.42102  0.037 
 0.778084  3.38712  0.037 
 0.764994  3.34686  0.037 
 0.750764  3.30242  0.037 
 0.736105  3.25594  0.037 
 0.721727  3.20961  0.037 
 0.708238  3.16528  0.037 
 0.695826  3.12357  0.037 
 0.684578  3.08481  0.037 
 0.674579  3.04932  0.037 
 0.665913  3.01742  0.037 
 0.658541  2.98898  0.037 
 0.65192  2.96208  0.037 
 0.645383  2.93434  0.037 
 0.638261  2.90339  0.037 
 0.629888  2.86686  0.037 
 0.619801  2.82329  0.037 
 0.608356  2.7749  0.037 
 0.596116  2.72482  0.037 
 0.583644  2.67618  0.037 
 0.571503  2.63212  0.037 
 0.56008  2.59487  0.037 
 0.549067  2.5631  0.037 
 0.537981  2.5346  0.037 
 0.526337  2.50712  0.037 
 0.513654  2.47846  0.037 
 0.499621  2.44694  0.037 
 0.484624  2.41315  0.037 
 0.46922  2.37822  0.037 
 0.453968  2.3433  0.037 
 0.439427  2.30952  0.037 
 0.425905  2.2778  0.037 
 0.41271  2.2481  0.037 
 0.311116  2.28669  1.51 
 0.32736  2.35283  1.51 
 0.340885  2.4143  1.51 
 0.351903  2.46961  1.51 
 0.360626  2.51728  1.51 
 0.367266  2.55583  1.51 
 0.37216  2.58469  1.51 
 0.37616  2.60691  1.51 
 0.380243  2.62645  1.51 
 0.385388  2.64727  1.51 
 0.392572  2.67333  1.51 
 0.402472  2.70767  1.51 
# 0.414566  2.74965  1.51 
# 0.248043  2.15588  0.037 
# 0.239176  2.18699  0.037 
# 0.233528  2.22469  0.037 
# 0.230183  2.26806  0.037 
# 0.230583  2.30033  72 
# 0.243865  2.33473  72 
# 0.2535  2.36359  72 
# 0.265064  2.39908  72 
# 0.278883  2.44116  72 
# 0.293973  2.48677  72 
# 0.309349  2.53282  72 
# 0.324026  2.57624  72 
# 0.337268  2.6147  72 
# 0.34933  2.64886  72 
# 0.360714  2.6801  72 
# 0.371923  2.70982  72 
# 0.383459  2.73942  72 
# 0.395715  2.77016  72 
 0.40864  2.80285  72 
 0.422072  2.83813  72 
 0.43585  2.87669  72 
 0.449812  2.91918  72 
 0.463741  2.96566  72 
 0.477201  3.01373  72 
 0.4897  3.06037  72 
 0.500746  3.10257  72 
 0.509848  3.1373  72 
 0.516819  3.16279  72 
 0.5227  3.18214  72 
 0.528839  3.1997  72 
 0.53658  3.21982  72 
 0.547272  3.24683  72 
 0.561756  3.28363  72 
 0.578854  3.32737  72 
 0.596883  3.37372  72 
 0.614159  3.4184  72 
 0.629001  3.45707  72 
 0.640257  3.4868  72 
 0.648911  3.51  72 
 0.656477  3.53046  72 
 0.66447  3.55197  72 
 0.674405  3.57829  72 
 0.687349  3.61229  72 
 0.702574  3.65304  72 
 0.718905  3.6987  72 
 0.735166  3.74743  72 
 0.750181  3.79737  72 
 0.763021  3.84676  72 
 0.773747  3.89417  72 
 0.782664  3.93827  72 
 0.79008  3.97772  72 
 0.796302  4.01117  72 
 0.801728  4.03806  72 
 0.807131  4.06102  72 
 0.813371  4.08345  72 
 0.821312  4.10873  72 
 0.831818  4.14029  72 
 0.84538  4.18033  72 
 0.861013  4.22632  72 
 0.877358  4.27455  72 
 0.893059  4.32129  72 
 0.906758  4.36282  72 
 0.917528  4.39654  72 
 0.926161  4.42429  72 
 0.933876  4.44903  72 
 0.941896  4.4737  72 
 0.951441  4.50127  72 
 0.963424  4.53416  72 
 0.977526  4.57265  72 
 0.993119  4.61651  72 
 1.00958  4.66551  72 
 1.02627  4.71939  72 
 1.04263  4.77751  72 
 1.05829  4.83745  72 
 1.07295  4.89639  72 
 1.08629  4.95152  72 
 1.09801  5  72 


==> anc/create_contour_coords.gnu <==
set dgrid3d 11,11,4
set contour 
set nosurface
set cntrparam bspline 
set noclip

set table "toppT95cont.dat"
set cntrparam levels discrete 12.9
splot "combined.data" i 14 u 1:2:3

set table "atlas6jet95cont.dat"
set cntrparam levels discrete 3.84
splot "combined.data" i 15 u 1:2:3

set table "toppT95cont323.dat"
set cntrparam levels discrete 12.9
splot "combined.data" i 16 u ($1/1000):2:3

set table "atlas6jet95cont323.dat"
set cntrparam levels discrete 3.84
splot "combined.data" i 17 u ($1/1000):2:3


==> anc/create_plots.gnu <==
set term post enhanced color "Helvetica" 24
set output "asymmetry.eps"

set key at 70, -0.32 font "Helvetica,18"
set xrange [0:70]
set yrange [-0.7:0.35]
set xlabel "p_T(tt)/GeV"
set ylabel "A_{FB}"

plot "combined.data" i 1 u 1:2 t "MadGraph SM" pt 7 lt 1 lc rgb "blue", \
"combined.data" i 2 u 1:2 t "MadGraph m_{sbottom}=600 GeV, {/Symbol l}''_{313}=3.0" pt 9 ps 2 lt 1 lc rgb "green", \
"combined.data" i 3 u 1:2 t "MadGraph m_{sbottom}=1100 GeV, {/Symbol l}''_{313}=5.0" pt 7 lt 1 lc rgb "purple", \
"combined.data" i 4 u 1:2 t "MadGraph m_{sbottom}=600 GeV, {/Symbol l}''_{313}=5.0" pt 5 lt 1 lc rgb "red", \
"combined.data" i 0 u 1:2:3:4 with errorbars t "CDF measurement" pt 1 ps 2 lt 1 lc rgb "black"
clear

set term post enhanced color "Helvetica" 28
set output "crosssections250.eps"

set xrange[0.0:5.0]
set yrange[0.1:50000.0]
set xlabel "{/Symbol l}''_{313}"
set ylabel "{/Symbol s}/pb"
set logscale y
set key at 3.6,30000 font "Helvetica,24"

plot "combined.data" i 5 u 2:3 with lines lt 1 lw 6 lc rgb "green" t "tt diagram (Fig. 2)", \
"combined.data" i 6 u 2:3 with lines lt 3 lw 6 lc rgb "blue" t "ttd diagrams (Fig. 3)", \
"combined.data" i 7 u 2:3 with lines lt 2 lw 6 lc rgb "red" t "ttdd diagrams (Fig. 6)"

clear

set term post enhanced color "Helvetica" 28
set output "crosssections1000.eps"

set yrange[1e-6:40000.0]
set key at 3.6, 20000 font "Helvetica,24"

plot "combined.data" i 8 u 2:3 with lines lt 1 lw 6 lc rgb "green" t "tt diagram (Fig. 2)", \
"combined.data" i 9 u 2:3 with lines lt 3 lw 6 lc rgb "blue" t "ttd diagrams (Fig. 3)", \
"combined.data" i 10 u 2:3 with lines lt 2 lw 6 lc rgb "red" t "ttdd diagrams (Fig. 6)"

clear

set term post enhanced color "Helvetica" 24

set style fill transparent solid 0.2 noborder

set output "pTtop.eps"

set xrange [0:400]
set yrange [9e-5:0.03]

set xlabel "p_T(t)/GeV"
set ylabel "1/{/Symbol s} d{/Symbol s}/{dp_T(t)} / GeV^{-1}"

set logscale y

set key at 400,0.025 font "Helvetica, 22"

plot "combined.data" i 11 lw 5 with fsteps t "MadGraph SM", \
"combined.data" i 12 lw 5 lc rgb "blue" with fsteps t "MadGraph m_{sbottom}=850 GeV, {/Symbol l}''_{313}=3.5", \
"combined.data" i 13 using 1:2:3:4 lt 1 lc rgb "black" with errorbars t "CMS"

clear
unset logscale y
set term post enhanced color "Helvetica" 24
set size square

set style fill transparent solid 0.2 noborder

min(a,b) = (a < b) ? a : b
max(a,b) = (a > b) ? a : b

unset label 1
set clabel
set style fill transparent solid 0.2 border
set term post enhanced color "Helvetica" 18
set output "constraintplot323.eps"
set xrange [0.08:1.62]
set yrange [0:5.0]
set xlabel "m_{sbottom}/TeV"
set ylabel "{/Symbol l}''_{323}"
set key at 1.60, 0.9 font "Helvetica,16"
plot "toppT95cont323.dat" u 1:2 t "CMS" lc rgb "blue"  w filledcurves y1=5.0 fs solid, \
"atlas6jet95cont323.dat" u 1:2 t "ATLAS" lc rgb "red" w filledcurves y1=5.0 fs solid

clear
set term post enhanced color "Helvetica" 24
set size square

set style fill transparent solid 0.2 noborder

unset label 1
set clabel
set style fill transparent solid 0.2 border
set term post enhanced color "Helvetica" 18
set output "constraintplot313.eps"
set xrange [0.08:1.62]
set yrange [0:5.0]
set xlabel "m_{sbottom}/TeV"
set ylabel "{/Symbol l}''_{313}"
set key at 1.60, 0.9 font "Helvetica,16"
#set label 2 "{/Symbol Ds}@_{ttbar}^{TEV}/fb" at 0.2,4 font "Helvetica,26" front tc lt 2
#set label 3 "A@_{FB}" at 1,4 font "Helvetica,26" front tc lt 2
plot "toppT95cont.dat" u ($1/1000):2 t "CMS" lc rgb "blue"  w filledcurves y1=5.0 fs solid, \
"atlas6jet95cont.dat" u ($1/1000):2 t "ATLAS" lc rgb "red" w filledcurves y1=5.0 fs solid, \
"combined.data" i 18 u 1:2 t "Allanach and Sridhar's allowed region" w l lc 2 lt 1 lw 8  #solid lc 1 lt 3 lw 4

!rm *cont*.dat

